On the development and analysis of coupled surface-subsurface models of catchments. Part 3. Analytical solutions and scaling laws

The objective of this three-part work is to formulate and rigorously analyse a number of reduced mathematical models that are nevertheless capable of describing the hydrology at the scale of a river basin (i.e. catchment). Coupled surface and subsurface flows are considered. In this third part, we focus on the development of analytical solutions and scaling laws for a benchmark catchment model that models the river flow (runoff) generated during a single rainfall. We demonstrate that for catchments characterised by a shallow impenetrable bedrock, the shallow-water approximation allows a reduction of the governing formulation to a coupled system of one-dimensional time-dependent equations for the surface and subsurface flows. Asymptotic analysis is used to derive semi-analytical solutions for the model. We provide simple asymptotic scaling laws describing the peak flow formation, and demonstrate its accuracy through a comparison with the two-dimensional model developed in Part 2. These scaling laws can be used as an analytical benchmark for assessing the validity of other physical, conceptual, or statistical models of catchments.

==> DATA/Method_of_characteristics_updated_figexport.m <==
clf

n = 1.1931;
K = 1e-5;
Lz = 1;
Lx = 100;
Sx = 0.075;
r0 = 1.59e-8;
r = 1.59e-7;
t = 24 * 3600;
S_ya = 0.5;
t_max = 0.001;

tspan = linspace(0, t_max, 101);

par.rho = (r0 * Lx) / (K * Sx * Lz);
par.rho0 = par.rho;
par.sigma = Lz / (Lx * Sx); 
par.mu = (sqrt(Sx) / n * Lz^(5/3)) / (K * Sx * Lz);
par.S_ya = S_ya;

a = 1 - 1 / par.rho0;

xmesh = linspace(0, 1, 2001);
sol = find_steady_state(xmesh, par);
sz0 = extract_overland_range(xmesh, sol.y);

h_initial = sol.y;
par.rho = (r * Lx) / (K * Sx * Lz);
par.rho = 0.25 * par.rho;
delta_rho = par.rho - par.rho0;
options = odeset('RelTol',1e-5, 'AbsTol', 1e-6);

%{
figure(1)
y = -par.rho0 / (2 * par.sigma) * (sol.x - a).^2;
%y(sol.x < a) = 0;
plot(sol.x, sol.y)
hold on
plot(sol.x, y);
plot(sol.x, y + delta_rho * tspan(end) / par.S_ya);
plot(sol.x, sol.y + delta_rho * tspan(end) / par.S_ya);
yline(0);
hold off
%}

use_previous_result = true;

if ~use_previous_result
  fprintf('Simulation started\n')
  sol = pdepe(0, @(x, t, h, dhdx) pde_model(h, dhdx, par), ...
    @(x) ic(x, xmesh, h_initial), ...
    @(xl, hl, xr, hr, t) bc(hl, par), ...
    xmesh, tspan, options);
  fprintf('Simulation ended\n')
  save('sol_rho0.25.mat');
else
  fprintf('Loading last simulation results\n');
  load('sol_rho4.mat');
end

figure(1)

alpha = par.rho0 * par.S_ya * par.mu^(3/5) / (2 * par.sigma * delta_rho);

hmesh = par.mu ^ (3/5) * linspace(min(sol(:,1)), max(sol(:,1)), 10000);
Q_excess = hmesh .^ (5/3) - par.rho * a;
t_approx = zeros(size(hmesh));
t_approx(Q_excess <= 0) = hmesh(Q_excess <= 0) - ...
  (par.rho0 / delta_rho) ^ (3/5) * (-Q_excess(Q_excess <= 0)) .^ (3/5);
t_approx(Q_excess > 0) = hmesh(Q_excess > 0) + ...
  alpha / par.rho * Q_excess(Q_excess > 0) .^ 2;
t_approx = 1 / par.rho * t_approx;

t_approx2 = zeros(size(hmesh));
t_approx2(Q_excess > 0) = (par.rho * a) ^ (3/5) + ...
  alpha / par.rho * Q_excess(Q_excess > 0) .^ 2;
t_approx2 = 1 / par.rho * t_approx2;

figure(1)
plot(par.mu ^ (3/5) * tspan, par.mu ^ (3/5) * sol(:,1))
hold on
plot(t_approx, hmesh);
plot(t_approx2(Q_excess > 0), hmesh(Q_excess > 0));
hold off
xlabel('t')
ylabel('h_s(x=0,t)')
grid on
legend('numerical solution', 'analytic solution (implicit)', ...
  'analytic solution (explicit)', 'location', 'southeast')
exportgraphics(gca,'h_vs_t.pdf')

figure(1)
t_back = -1;
plot([t_back, par.mu ^ (3/5) * tspan], ...
  [1 + par.mu * sol(1,1) .^ (5/3); 1 + par.mu * sol(:,1) .^ (5/3)], ...
  'LineWidth', 2)
hold on
plot([t_back, t_approx], [par.rho0, 1 + par.mu * (hmesh / par.mu ^ (3/5)) .^ (5/3)], ...
  'LineWidth', 2);
xline(0, '--', 'LineWidth', 2);
%plot([t_back, t_approx(1), t_approx], [par.rho0, par.rho0, par.rho * ones(size(t_approx))])
hold off
xlabel('Time')
ylabel('Flow in the river')
grid on
text(-0.1,20,'start of the rainfall','Rotation',90);
legend('numerical solution', 'analytic solution', 'location', 'northwest')
%set(gca,'FontSize',12)
%set(gcf,'color','w');
exportgraphics(gca,'Q_vs_t.pdf')

[sz, grad] = extract_overland_range(xmesh, sol);
sz_approx = arrayfun(@(t) find_sz(xmesh, h_initial + delta_rho / par.S_ya * t), tspan);
sz_series = a + sqrt((2 * par.sigma * delta_rho) / (par.rho0 * par.S_ya) * tspan);

t_sz = par.rho0 * par.S_ya / (2 * par.sigma * delta_rho) * (sz - a) .^ 2;

figure(2)
plot(tspan, sz)
hold on
plot(tspan, sz_approx)
plot(t_sz, sz)
%plot(tspan, sz_series)
hold off
grid('on')
xlabel('t')
ylabel('a')
legend('numerical solution', 'approximated (full steady state)', ...
  'approximated (quadratic approximation)', 'location', 'southeast')
exportgraphics(gca,'a_vs_t.pdf') 

%%
figure(3)
hold on
box on

for t0 = linspace(0, par.mu ^ (3/5) * t_max, 10)
    x0 = a + sqrt((2 * par.sigma * delta_rho) / (par.rho0 * par.S_ya * par.mu ^ (3/5)) * t0);
    h0 = 0;
    tau_max = ((par.rho * x0 + h0 ^ (5/3)) ^ (3/5) - h0) / par.rho;
    tau = linspace(0, tau_max, 100);
    t = t0 + tau;
    x = x0 - par.rho ^ (-1) * (h0 + par.rho .* tau) .^ (5/3) + par.rho ^ (-1) * h0 ^ (5/3);
    hs = h0 + par.rho * tau;
    plot3(x, t, hs, 'b');
    %plot3(x, t, zeros(size(x)), 'Color', 0.5*[1,1,1]);
end
t_last = t(end);

for x0 = linspace(0, a, 10)
    t0 = 0;
    h0 = (par.rho0 * (a - x0)) .^ (3/5);
    tau_max = ((par.rho * x0 + h0 ^ (5/3)) ^ (3/5) - h0) / par.rho;
    tau = linspace(0, tau_max, 100);
    t = t0 + tau;
    x = x0 - par.rho ^ (-1) * (h0 + par.rho .* tau) .^ (5/3) + par.rho ^ (-1) * h0 ^ (5/3);
    hs = h0 + par.rho * tau;
    %plot3(x, t, zeros(size(x)), 'Color', 0.5*[1,1,1]);
    if x0 == a
      plot3(x, t, hs, 'm', 'LineWidth', 2);
    else
      plot3(x, t, hs, 'r');
    end
end
%set(gca, 'YScale', 'log')
grid on

t0 = linspace(0, par.mu ^ (3/5) * t_max, 1000);
x0 = a + sqrt((2 * par.sigma * delta_rho) / (par.rho0 * par.S_ya * par.mu^(3/5)) * t0);
h0 = 0 * x0;
plot3(x0, t0, h0, 'k', 'LineWidth', 2)

x0 = linspace(0, a, 1000);
t0 = 0 * x0;
h0 = (par.rho0 * (a - x0)) .^ (3/5);
plot3(x0, t0, h0, 'k', 'LineWidth', 2)
plot3([0, x0(1)], [0, t0(1)], [0, h0(1)], ':k');
%fill3([0, x0], [0, t0], [0, h0], [0.8 0.8 0.8])

%plot(t_approx, hmesh);(Q_excess > 0)
sel = Q_excess <= 0;
t_thres = (par.rho*a)^(3/5)/par.rho;
%fill3([0, 0, 0*t_approx(sel)], [t_thres, 0, t_approx(sel)], ...
%  [0, 0, hmesh(sel)], [1,0.8,0.8])
plot3([0, 0], [t_thres, t_thres], [0, (a * par.rho).^(3/5)], ':k');
plot3(0*t_approx(sel), t_approx(sel), hmesh(sel), 'r', 'LineWidth', 2);

sel = Q_excess > 0 & t_approx <= t_last;
%fill3([0, 0, 0*t_approx(sel)], [t_last, t_thres, t_approx(sel)], ...
%  [0, 0, hmesh(sel)], [0.8,0.8,1])
plot3(0*t_approx(sel), t_approx(sel), hmesh(sel), 'b', 'LineWidth', 2);
sel = find(sel,1,'last');
plot3([0, 0], [t_approx(sel), t_approx(sel)], [0, hmesh(sel)], ':k');

hold off

xlabel('x')
xlim([0,Inf]);
ylabel('t')
zlabel('h_s')
%ylim([0, t_max]);
set(gcf,'color','w');

view(0, 90)
exportgraphics(gca,'characteristics_diagram_2D.pdf') 

view(-27.5746, 26.5290)
text(0.7,0,'Initial surface water shape','Units','normalized')
annotation('arrow',[0.7, 0.65], [0.13, 0.18]);
text(0.85,0.3,'Propagating front','Units','normalized')
annotation('arrow',[0.85, 0.78], [0.34, 0.29]);

exportgraphics(gca,'characteristics_diagram_3D.pdf') 



function [c,f,s] = pde_model(h, dhdx, par)
    h_surf = h .* (h > 0);
    h_ground = 1 + h .* (h < 0);
    f = h_ground * (par.sigma * dhdx .* (h < 0) + 1) + ...
      par.mu * h_surf .^ (5/3);
    c = par.S_ya * (h < 0) + (h >= 0);
    s = par.rho;
end
 
function h0 = ic(x, xmesh, h_initial)
    h0 = h_initial(xmesh==x);
end
 
function [pl,ql,pr,qr] = bc(hl, par)
    h_surf = hl * (hl > 0);
    h_ground = 1 + hl * (hl < 0);
    q_out = h_ground + par.mu * h_surf .^ (5/3);
    pl = -q_out;
    ql = 1;
    pr = 0;
    qr = 1; 
end

function [sol] = find_steady_state(xmesh, par, kin_approx)
  h0 = ((par.rho - 1) / par.mu) ^ (3/5);
  if nargin < 5
    kin_approx = true;
  end
  if kin_approx
    friction_factor = 1;
  else
    friction_factor = (1 + 0.5 * par.mu * h.^(5/3));
  end
  dhdx = @(x,h) (h > 0) .* (par.rho * (1 - x) - 1 - ...
    par.mu * h .^ (5/3)) ./ (par.sigma * friction_factor) + ...
    (h<=0) .* (par.rho * (1 - x) / (par.sigma * (1 + h)) - 1 / par.sigma);
  options = odeset('RelTol', 1e-10);
  sol = ode15s(dhdx, xmesh, h0, options);
  if length(xmesh) > 2
    sol.y = deval(sol, xmesh);
    sol.x = xmesh;
  end
end

function [sz, grad] = find_sz(xmesh, sol)
  pos = find(sol < 0, 1);
  if isempty(pos)
    sz = 1;
  elseif pos == 1
    sz = 0;
  else
    x1 = xmesh(pos-1);
    x2 = xmesh(pos);
    y1 = sol(pos-1);
    y2 = sol(pos);
    sz = (y1 * x2 - x1 * y2) / (y1 - y2);
    grad = (y2 - y1) / (x2 - x1);
  end
end

function [q_surf, q_ground] = extract_flow(xmesh, sol, par)
    n_t = size(sol,1);
    q_ground = zeros(1, n_t);
    q_surf = zeros(1, n_t);
    for i = 1:n_t
        h = sol(i,1);
        [~, dhdx] = pdeval(0, xmesh, sol(i,:), 0);
        h_surf = h .* (h > 0);
        h_ground = 1 + h .* (h < 0);
        q_surf(i) = par.gamma * h_surf .^ (5/3);
        q_ground(i) = h_ground * (1 + par.alpha * dhdx);
    end
end
 
function [xs, grad] = extract_overland_range(xmesh, sol)
    n_t = size(sol,1);
    xs = zeros(1, n_t);
    grad = zeros(1, n_t);
    for i = 1:n_t
        pos = find(sol(i, :) < 0, 1);
        if isempty(pos)
            xs(i) = 1;
        elseif pos == 1
            xs(i) = 0;
        else
            x1 = xmesh(pos-1);
            x2 = xmesh(pos);
            y1 = sol(i, pos-1);
            y2 = sol(i, pos);
            xs(i) = (y1 * x2 - x1 * y2) / (y1 - y2);
            [~, grad(i)] = pdeval(0, xmesh, sol(i,:), xs(i));
        end
    end
end

